$\texttt{Davos}$: a Python "smuggler" for constructing lightweight reproducible notebooks

Reproducibility is a core requirement of modern scientific research. For computational research, reproducibility means that code should produce the same results, even when run on different systems. A standard approach to ensuring reproducibility entails packaging a project's dependencies along with its primary code base. Existing solutions vary in how deeply these dependencies are specified, ranging from virtual environments, to containers, to virtual machines. Each of these existing solutions requires installing or setting up a system for running the desired code, increasing the complexity and time cost of sharing or engaging with reproducible science. Here, we propose a lighter-weight solution: the $\texttt{Davos}$ package. When used in combination with a notebook-based Python project, $\texttt{Davos}$ provides a mechanism for specifying the correct versions of the project's dependencies directly within the code that requires them, and automatically installing them in an isolated environment when the code is run. The $\texttt{Davos}$ package further ensures that those packages and specific versions are used every time the notebook's code is executed. This enables researchers to share a complete reproducible copy of their code within a single Jupyter notebook file.

==> figs/source/make_shareable_code_base.ipynb <==
{
  "nbformat": 4,
  "nbformat_minor": 0,
  "metadata": {
    "colab": {
      "provenance": []
    },
    "kernelspec": {
      "name": "python3",
      "display_name": "Python 3"
    },
    "language_info": {
      "name": "python"
    }
  },
  "cells": [
    {
      "cell_type": "code",
      "execution_count": 1,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "M0Qv4nlz2p7L",
        "outputId": "f47a5803-36ff-4cae-9897-6669c02d306f"
      },
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Collecting davos\n",
            "  Downloading davos-0.2.2-py3-none-any.whl (99 kB)\n",
            "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m99.7/99.7 kB\u001b[0m \u001b[31m1.9 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hRequirement already satisfied: packaging in /usr/local/lib/python3.10/dist-packages (from davos) (23.1)\n",
            "Installing collected packages: davos\n",
            "Successfully installed davos-0.2.2\n"
          ]
        }
      ],
      "source": [
        "%pip install davos\n",
        "import davos"
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "from matplotlib smuggle pyplot as plt\n",
        "smuggle seaborn as sns"
      ],
      "metadata": {
        "id": "re5FDpAE2sOi"
      },
      "execution_count": 9,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "plt.figure(figsize=(7, 7))\n",
        "plt.plot([0, 7], [0, 7], '--', linewidth=2, color='lightgray')\n",
        "plt.plot([1, 2, 2, 3, 4, 5, 6], [1, 2, 3, 3, 4, 5, 6], 'ko', markersize=10)\n",
        "\n",
        "plt.xticks([])\n",
        "plt.yticks([])\n",
        "plt.xlim([0, 7.1])\n",
        "plt.ylim([0, 7.1])\n",
        "\n",
        "sns.despine(top=True, right=True)\n",
        "\n",
        "plt.xlabel('Setup cost', fontsize=18)\n",
        "plt.ylabel('Reproducibility', fontsize=18);\n",
        "\n",
        "plt.savefig('shareable_code_base.pdf', bbox_inches='tight')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 605
        },
        "id": "FtPs8GRd2xaY",
        "outputId": "928cf58a-1b52-4489-a9df-817808eadee7"
      },
      "execution_count": 38,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 700x700 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        }
      ]
    }
  ]
}
